Projected Energy Correlators: Two-Loop Jet Functions and NNLL Resummation

We present the next-to-next-to-leading logarithmic (NNLL) collinear resummation of projected $N$-point energy correlators (ENCs) up to $N=6$, matched to fixed-order predictions at NLO, in both electron-positron annihilation and Higgs decay to gluons. The key new ingredient is the two-loop jet function for $N=4,5,6$, which we compute semi-analytically using Integration-by-Parts and differential equations. We further include the leading non-perturbative corrections for ENCs, described by two universal soft matrix elements $\overline{\Omega}_{1q},\overline{\Omega}_{1g}$ of order $\Lambda_{\rm QCD}$, whose evolution is governed by anomalous dimensions for $(N-1)$-point correlators. The matched distributions are compared with parton-shower simulations from Pythia8 and Herwig7, and we study the sensitivity of both the absolute spectra and their ratios to the two-point energy correlator under variations of $\alpha_s$ and $\overline{\Omega}_{1q,1g}$. Our results show that higher-point projected energy correlators are now under quantitative control at NNLL accuracy, opening the door to future $\alpha_s$ extractions with complementary systematics.

==> anc/ENCLO.m <==
ENCLO["readme"] = "This file provides the analytic expressions of projected \
energy correlators at LO, with N=2,3,4,5,6. als is the strong coupling \
constant \!\(\*SubscriptBox[\(\[Alpha]\), \(S\)]\), and the results are \
normalized to the Born cross-section. The format is ENCLO[process,N], where \
process=\"Vqq\" is the electron positron annihilation and process=\"Hgg\" is \
the Higgs decay into gluons."
 
ENCLO["Hgg", "2"] = 
    (als*((nf*(xL*(-216 + 390*xL - 201*xL^2 + 25*xL^3) - 
          6*(36 - 83*xL + 63*xL^2 - 17*xL^3 + xL^4)*Log[1 - xL]))/
        (12*(-1 + xL)*xL^6) + (CA*(xL*(216 - 336*xL + 156*xL^2 - 25*xL^3) + 
          6*(36 - 74*xL + 51*xL^2 - 14*xL^3 + 2*xL^4)*Log[1 - xL]))/
        (12*(-1 + xL)*xL^6)))/Pi
 
ENCLO["Hgg", "3"] = 
    (als*(xL*(nf*(-3960 + 8040*xL - 5040*xL^2 + 955*xL^3 - 12*xL^4) + 
          4*CA*(990 - 1785*xL + 1035*xL^2 - 220*xL^3 + 18*xL^4)) + 
        30*(nf*(-132 + 334*xL - 291*xL^2 + 99*xL^3 - 10*xL^4) + 
          2*CA*(66 - 152*xL + 123*xL^2 - 42*xL^3 + 6*xL^4))*Log[1 - xL]))/
      (80*Pi*(-1 + xL)*xL^7) + 
     (als*(((-3 + 4*xL)*(CA*(-14643 + 32751*xL - 24852*xL^2 + 7504*xL^3 - 
             928*xL^4) + nf*(14643 - 36081*xL + 29802*xL^2 - 9064*xL^3 + 
             688*xL^4)))/(320*(-1 + xL)*xL^7) + 
        ((-3*nf*(132 - 274*xL + 183*xL^2 - 42*xL^3 + 2*xL^4) + 
           6*CA*(66 - 122*xL + 75*xL^2 - 18*xL^3 + 2*xL^4))*Log[2])/
         (2*xL^7) + ((-3*nf*(132 - 274*xL + 183*xL^2 - 42*xL^3 + 2*xL^4) + 
           6*CA*(66 - 122*xL + 75*xL^2 - 18*xL^3 + 2*xL^4))*Log[1 - xL])/
         (4*xL^7))*UnitStep[-3/4 + xL])/Pi
 
ENCLO["Hgg", "4"] = 
    (als*(xL*(-2*nf*(12720 - 28680*xL + 21190*xL^2 - 5485*xL^3 + 279*xL^4 + 
            2*xL^5) + CA*(25440 - 51960*xL + 35900*xL^2 - 9710*xL^3 + 
            903*xL^4 + 64*xL^5)) - 30*(nf*(848 - 2336*xL + 2298*xL^2 - 
            948*xL^3 + 141*xL^4 - 3*xL^5) + CA*(-848 + 2156*xL - 1992*xL^2 + 
            813*xL^3 - 142*xL^4 + 6*xL^5))*Log[1 - xL]))/
      (240*Pi*(-1 + xL)*xL^8) + 
     (als*(((3*nf*(-1 + xL)^2*(15 - 14*xL + 2*xL^2) + 
           2*CA*(66 - 122*xL + 75*xL^2 - 18*xL^3 + 2*xL^4))*Log[2])/xL^7 + 
        (((-3 + 4*xL)*(CA*(-14643 + 32751*xL - 24852*xL^2 + 7504*xL^3 - 928*
                xL^4) + nf*(14643 - 36081*xL + 29802*xL^2 - 9064*xL^3 + 688*
                xL^4)))/(-1 + xL) + 80*(4*CA*(66 - 122*xL + 75*xL^2 - 
              18*xL^3 + 2*xL^4) - 3*nf*(147 - 318*xL + 228*xL^2 - 60*xL^3 + 
              4*xL^4))*Log[4 - 4*xL])/(160*xL^7) + 
        ((3*nf*(-1 + xL)^2*(15 - 14*xL + 2*xL^2) + 
           2*CA*(66 - 122*xL + 75*xL^2 - 18*xL^3 + 2*xL^4))*Log[1 - xL])/
         (2*xL^7))*UnitStep[-3/4 + xL])/Pi
 
ENCLO["Hgg", "5"] = 
    (als*(xL*(nf*(-565320 + 1404480*xL - 1200010*xL^2 + 399840*xL^3 - 
            39599*xL^4 + 63*xL^5 - 8*xL^6) + 2*CA*(282660 - 644910*xL + 
            518420*xL^2 - 174195*xL^3 + 22372*xL^4 - 168*xL^5 + 144*xL^6)) - 
        420*(nf*(1346 - 4017*xL + 4417*xL^2 - 2158*xL^3 + 436*xL^4 - 
            24*xL^5) + 2*CA*(-673 + 1872*xL - 1946*xL^2 + 932*xL^3 - 
            204*xL^4 + 16*xL^5))*Log[1 - xL]))/(2688*Pi*(-1 + xL)*xL^9) + 
     (als*(((-3 + 4*xL)*(-8*CA*(522474 - 1791903*xL + 2745128*xL^2 - 
             2354661*xL^3 + 1119532*xL^4 - 263936*xL^5 + 27392*xL^6) + 
           nf*(4179792 - 15183015*xL + 24190531*xL^2 - 21473292*xL^3 + 
             10539824*xL^4 - 2412544*xL^5 + 156416*xL^6)))/
         (21504*(-1 + xL)*xL^9) + 
        (5*(nf*(-1346 + 4367*xL - 6306*xL^2 + 5032*xL^3 - 2120*xL^4 + 
             382*xL^5 - 16*xL^6) + 2*CA*(673 - 2047*xL + 2847*xL^2 - 
             2189*xL^3 + 896*xL^4 - 174*xL^5 + 16*xL^6))*Log[2])/(8*xL^9) + 
        (5*(nf*(-1346 + 4367*xL - 6306*xL^2 + 5032*xL^3 - 2120*xL^4 + 
             382*xL^5 - 16*xL^6) + 2*CA*(673 - 2047*xL + 2847*xL^2 - 
             2189*xL^3 + 896*xL^4 - 174*xL^5 + 16*xL^6))*Log[1 - xL])/
         (16*xL^9))*UnitStep[-3/4 + xL])/Pi
 
ENCLO["Hgg", "6"] = 
    (als*(xL*(-(nf*(5467560 - 14872200*xL + 14477330*xL^2 - 5950350*xL^3 + 
             905877*xL^4 - 25746*xL^5 + 90*xL^6 + 9*xL^7)) + 
          CA*(5467560 - 13796160*xL + 12691910*xL^2 - 5165790*xL^3 + 
            894327*xL^4 - 43638*xL^5 + 132*xL^6 + 639*xL^7)) + 
        420*(nf*(-13018 + 41919*xL - 51090*xL^2 + 28994*xL^3 - 7500*xL^4 + 
            705*xL^5 - 10*xL^6) + CA*(13018 - 39357*xL + 45558*xL^2 - 
            25214*xL^3 + 6786*xL^4 - 780*xL^5 + 20*xL^6))*Log[1 - xL]))/
      (13440*Pi*(-1 + xL)*xL^10) + 
     (als*(((-3 + 4*xL)*(-8*CA*(522474 - 1791903*xL + 2540126*xL^2 - 
             1896147*xL^3 + 771604*xL^4 - 158880*xL^5 + 14400*xL^6) + 
           nf*(4179792 - 15183015*xL + 22550515*xL^2 - 17432220*xL^3 + 
             7202000*xL^4 - 1397376*xL^5 + 79360*xL^6)))/
         (7168*(-1 + xL)*xL^9) + 
        (15*(nf*(-1346 + 4367*xL - 5778*xL^2 + 3936*xL^3 - 1388*xL^4 + 
             214*xL^5 - 8*xL^6) + 2*CA*(673 - 2047*xL + 2583*xL^2 - 
             1701*xL^3 + 596*xL^4 - 102*xL^5 + 8*xL^6))*Log[2])/(8*xL^9) + 
        (15*(nf*(-1346 + 4367*xL - 5778*xL^2 + 3936*xL^3 - 1388*xL^4 + 
             214*xL^5 - 8*xL^6) + 2*CA*(673 - 2047*xL + 2583*xL^2 - 
             1701*xL^3 + 596*xL^4 - 102*xL^5 + 8*xL^6))*Log[1 - xL])/
         (16*xL^9))*UnitStep[-3/4 + xL])/Pi
 
ENCLO["Vqq", "2"] = (als*CF*(-3 + 2*xL)*(3*(2 - 3*xL)*xL + 
       2*(3 - 6*xL + 2*xL^2)*Log[1 - xL]))/(4*Pi*(-1 + xL)*xL^5)
 
ENCLO["Vqq", "3"] = (als*CF*(3*xL*(-60 + 144*xL - 83*xL^2 + 8*xL^3) + 
        6*(-30 + 87*xL - 75*xL^2 + 20*xL^3)*Log[1 - xL]))/
      (16*Pi*(-1 + xL)*xL^6) + 
     (als*CF*((-3*(333 - 1407*xL + 2088*xL^2 - 1264*xL^3 + 256*xL^4))/
         (32*(-1 + xL)*xL^6) + (3*(-30 + 75*xL - 48*xL^2 + 8*xL^3)*Log[2])/
         (2*xL^6) + (3*(-30 + 75*xL - 48*xL^2 + 8*xL^3)*Log[1 - xL])/
         (4*xL^6))*UnitStep[-3/4 + xL])/Pi
 
ENCLO["Vqq", "4"] = 
    (als*CF*(3*xL*(-120 + 316*xL - 222*xL^2 + 37*xL^3 + 2*xL^4) - 
        2*(180 - 564*xL + 555*xL^2 - 190*xL^3 + 12*xL^4)*Log[1 - xL]))/
      (16*Pi*(-1 + xL)*xL^7) + 
     (als*CF*((-3*(333 - 1407*xL + 2088*xL^2 - 1264*xL^3 + 256*xL^4))/
         (16*(-1 + xL)*xL^6) + (3*(-30 + 75*xL - 48*xL^2 + 8*xL^3)*Log[2])/
         xL^6 + (3*(-30 + 75*xL - 48*xL^2 + 8*xL^3)*Log[1 - xL])/(2*xL^6))*
       UnitStep[-3/4 + xL])/Pi
 
ENCLO["Vqq", "5"] = 
    (als*CF*(xL*(-16380 + 47070*xL - 39390*xL^2 + 9945*xL^3 - 141*xL^4 + 
          52*xL^5) - 60*(273 - 921*xL + 1026*xL^2 - 440*xL^3 + 56*xL^4)*
         Log[1 - xL]))/(384*Pi*(-1 + xL)*xL^8) + 
     (als*CF*((-363339 + 1967103*xL - 4445460*xL^2 + 5532960*xL^3 - 
          4058880*xL^4 + 1619712*xL^5 - 257024*xL^6)/(3072*(-1 + xL)*xL^8) + 
        (5*(-273 + 1008*xL - 1506*xL^2 + 1232*xL^3 - 488*xL^4 + 64*xL^5)*
          Log[2])/(8*xL^8) + (5*(-273 + 1008*xL - 1506*xL^2 + 1232*xL^3 - 
           488*xL^4 + 64*xL^5)*Log[1 - xL])/(16*xL^8))*UnitStep[-3/4 + xL])/Pi
 
ENCLO["Vqq", "6"] = 
    (als*CF*(xL*(-51240 + 159840*xL - 155770*xL^2 + 53420*xL^3 - 4063*xL^4 - 
          13*xL^5 + 36*xL^6) + 20*(-2562 + 9273*xL - 11571*xL^2 + 6006*xL^3 - 
          1155*xL^4 + 40*xL^5)*Log[1 - xL]))/(640*Pi*(-1 + xL)*xL^9) + 
     (als*CF*((-363339 + 1967103*xL - 4285620*xL^2 + 4857600*xL^3 - 
          3056640*xL^4 + 1012992*xL^5 - 134144*xL^6)/(1024*(-1 + xL)*xL^8) + 
        (15*(-273 + 1008*xL - 1386*xL^2 + 932*xL^3 - 296*xL^4 + 32*xL^5)*
          Log[2])/(8*xL^8) + (15*(-273 + 1008*xL - 1386*xL^2 + 932*xL^3 - 
           296*xL^4 + 32*xL^5)*Log[1 - xL])/(16*xL^8))*UnitStep[-3/4 + xL])/Pi


==> anc/JetAnomalousDimensions.m <==
gammaT["readme"] = "This file provides the (logarithmic) moments of DGLAP \
splitting kernels defined in Eq.(B.2). \nThe format is \
gammaT[N,L,m,channels], where N is N-point correlator, L is the power of \
\!\(\*SubscriptBox[\(\[Alpha]\), \(S\)]\) as in Eq.(B.2), m is the power of \
log(x) and channels=\"qq\", \"gq\", \"qg\", \"gg\".\nNote that z2=Zeta[2], \
z3=Zeta[3], etc."
 
gammaT[2, 0, 0, "gg"] = (14*CA)/5 + (2*nf)/3
 
gammaT[2, 0, 0, "gq"] = (-7*CF)/6
 
gammaT[2, 0, 0, "qg"] = (-7*nf)/15
 
gammaT[2, 0, 0, "qq"] = (25*CF)/6
 
gammaT[2, 0, 1, "gg"] = CA*(-4319/900 + 4*z2)
 
gammaT[2, 0, 1, "gq"] = (49*CF)/72
 
gammaT[2, 0, 1, "qg"] = (119*nf)/900
 
gammaT[2, 0, 1, "qq"] = CF*(-385/72 + 4*z2)
 
gammaT[2, 0, 2, "gg"] = CA*(230353/27000 - 8*z3)
 
gammaT[2, 0, 2, "gq"] = (-331*CF)/432
 
gammaT[2, 0, 2, "qg"] = (-2353*nf)/27000
 
gammaT[2, 0, 2, "qq"] = CF*(3979/432 - 8*z3)
 
gammaT[2, 1, 0, "gg"] = (12839*CF*nf)/5400 + CA*nf*(3803/1350 - (16*z2)/3) + 
     CA^2*(2158/675 + (52*z2)/15 - 8*z3)
 
gammaT[2, 1, 0, "gq"] = CA*CF*(-39451/5400 - (14*z2)/3) + 
     CF^2*(-2977/432 + (28*z2)/3)
 
gammaT[2, 1, 0, "qg"] = (-833*CF*nf)/216 - (4*nf^2)/25 + 
     CA*nf*(619/2700 + (28*z2)/15)
 
gammaT[2, 1, 0, "qq"] = (-5453*CF*nf)/1800 + 
     CF^2*(-1693/48 + 24*z2 - 16*z3) + CA*CF*(459/8 - (86*z2)/3 + 8*z3)
 
gammaT[2, 1, 1, "gg"] = (-58247*CF*nf)/108000 + 
     CA*nf*(-137323/20250 - (40*z2)/9 + (32*z3)/3) + 
     CA^2*(3642257/162000 + (15338*z2)/225 - (686*z3)/15 - 68*z4)
 
gammaT[2, 1, 1, "gq"] = CA*CF*(956963/108000 + (59*z2)/6 - (49*z3)/3) + 
     CF^2*(8053/1728 - (275*z2)/18 + 14*z3)
 
gammaT[2, 1, 1, "qg"] = nf^2*(18451/20250 - (28*z2)/45) + 
     CF*nf*(46663/4320 + (178*z2)/225 - (28*z3)/3) + 
     CA*nf*(-1460321/162000 - (92*z2)/75 + (42*z3)/5)
 
gammaT[2, 1, 1, "qq"] = CF*nf*(-101923/108000 - (40*z2)/9 + (16*z3)/3) + 
     CF^2*(152863/1728 + (385*z2)/18 - (158*z3)/3 - 56*z4) + 
     CA*CF*(-35785/432 + (307*z2)/6 + (41*z3)/3 - 12*z4)
 
gammaT[2, 1, 2, "gg"] = (863389*CF*nf)/810000 + 
     CA*nf*(58702601/2430000 + (80*z3)/9 - 32*z4) + 
     CA^2*(-505987051/4860000 - (230353*z2)/2250 - (26357*z3)/225 + 
       96*z2*z3 + (783*z4)/5 + 52*z5)
 
gammaT[2, 1, 2, "gq"] = CF^2*(-7151/2592 + (1951*z2)/54 + (10*z3)/3 - 
       (161*z4)/3) + CA*CF*(-4974029/202500 - (2909*z2)/108 + (29*z3)/6 + 
       (343*z4)/6)
 
gammaT[2, 1, 2, "qg"] = nf^2*(-303037/151875 + (238*z2)/675 + (56*z3)/45) + 
     CA*nf*(17098621/607500 + (14257*z2)/2250 - (757*z3)/225 - (469*z4)/15) + 
     CF*nf*(-1993367/64800 - (19046*z2)/3375 + (278*z3)/75 + (98*z4)/3)
 
gammaT[2, 1, 2, "qq"] = CF*nf*(37850101/4860000 + (80*z3)/9 - 16*z4) + 
     CA*CF*(4135927/15552 - (3979*z2)/108 - (2227*z3)/18 + 32*z2*z3 - 
       (125*z4)/2 - 52*z5) + CF^2*(-570211/1728 - (3979*z2)/54 + 64*z2*z3 + 
       201*z4 + 104*z5)
 
gammaT[2, 2, 0, "gg"] = CF*nf^2*(-2611/162000 - (196*z2)/135) + 
     CA*nf^2*(-18269/10125 + (160*z2)/27 - (64*z3)/9) + 
     CF^2*nf*(219077/194400 + (2411*z2)/675 - (28*z3)/9) + 
     CA*CF*nf*(-1700563/108000 - (16291*z2)/675 + (282*z3)/5) + 
     CA^2*nf*(-12230737/1944000 - (51269*z2)/540 + (239*z3)/9 + 104*z4) + 
     CA^3*(-5819653/486000 + (66358*z2)/1125 - (23702*z3)/225 + 64*z2*z3 - 
       (2566*z4)/15 + 96*z5)
 
gammaT[2, 2, 0, "gq"] = CF^2*nf*(-419593/81000 + (4*z2)/9 - (28*z3)/9) + 
     CA*CF*nf*(246767/60750 - (73*z2)/27 + (182*z3)/9) + 
     CF^3*(-647639/3888 + (3193*z2)/54 + (2533*z3)/9 - 308*z4) + 
     CA^2*CF*(-17093053/777600 - (50593*z2)/600 - (2791*z3)/90 + 
       (196*z4)/3) + CA*CF^2*(63294389/388800 + (123773*z2)/900 - 
       (3029*z3)/9 + (511*z4)/3)
 
gammaT[2, 2, 0, "qg"] = (-172*nf^3)/1125 + 
     CF*nf^2*(-10657/4050 + (3584*z2)/675) + 
     CA*nf^2*(1215691/121500 - (3616*z2)/675 - (28*z3)/9) + 
     CA^2*nf*(-1795237/1944000 + (333019*z2)/13500 + (343*z3)/45 - 
       (252*z4)/5) + CA*CF*nf*(-3607891/38880 + (24821*z2)/1350 + 
       (6208*z3)/75 - (42*z4)/5) + CF^2*nf*(9397651/97200 - (2042*z2)/225 - 
       (26102*z3)/225 + (448*z4)/15)
 
gammaT[2, 2, 0, "qq"] = (-105799*CF*nf^2)/162000 + 
     CF^2*nf*(-4100189/64800 - (9767*z2)/225 + (8176*z3)/45 - (136*z4)/3) + 
     CA*CF*nf*(-25234031/1944000 + (146971*z2)/2700 - (5803*z3)/45 + 
       (68*z4)/3) + CA*CF^2*(20329835/15552 - (16709*z2)/27 - (19424*z3)/9 - 
       208*z2*z3 + (8252*z4)/3 - 432*z5) + 
     CA^2*CF*(-3049531/31104 - (13105*z2)/72 + (16153*z3)/18 + 48*z2*z3 - 
       (2083*z4)/3 + 112*z5) + CF^3*(-17471825/15552 + (11797*z2)/18 + 
       (10942*z3)/9 + 224*z2*z3 - (6172*z4)/3 + 416*z5)
 
gammaT[2, 2, 1, "gg"] = CF*nf^2*(-7942577/4860000 + (7513*z2)/4050 - 
       (49*z3)/135) + CF^2*nf*(35378827/11664000 - (233173*z2)/40500 + 
       (28661*z3)/2700 - (847*z4)/90) + CA*CF*nf*(-162272783/9720000 - 
       (364619*z2)/20250 - (523*z3)/60 + 32*z2*z3 - (139*z4)/45) + 
     CA*nf^2*(-1464964/151875 - (209*z2)/810 - (320*z3)/27 + (64*z4)/3) + 
     CA^2*nf*(908183261/9720000 + (9085267*z2)/324000 + (1548611*z3)/5400 - 
       176*z2*z3 - (701*z4)/9 - (208*z5)/3) + 
     CA^3*(7147535693/29160000 + (40039199*z2)/135000 - (1061314*z3)/1125 + 
       (5672*z2*z3)/15 - 64*z3^2 - (240947*z4)/150 + (3782*z5)/5 + 698*z6)
 
gammaT[2, 2, 1, "gq"] = CA*CF*nf*(111810971/7290000 + (406*z2)/27 + 
       (196*z3)/27 - (1015*z4)/18) + CF^2*nf*(207582263/29160000 - 
       (3487*z2)/324 - (869*z3)/54 + (98*z4)/3) + 
     CF^3*(24901903/46656 - (509455*z2)/2592 - (1111*z3)/4 + (112*z2*z3)/3 + 
       (4319*z4)/36 - (182*z5)/3) + CA^2*CF*(-101297227/933120 + 
       (25005077*z2)/216000 - (3597041*z3)/10800 + (196*z2*z3)/3 + 
       (42959*z4)/180 - (182*z5)/3) + CA*CF^2*(-4984389587/7776000 - 
       (36388*z2)/675 + (135421*z3)/200 - 28*z2*z3 - (10079*z4)/90 + 
       (161*z5)/3)
 
gammaT[2, 2, 1, "qg"] = nf^3*(1459613/607500 - (4*z2)/25 - (28*z3)/15) + 
     CF*nf^2*(24283139/729000 - (306623*z2)/20250 + (5791*z3)/675 - 
       (266*z4)/15) + CA*nf^2*(-165400783/3645000 - (20023*z2)/4050 + 
       (446*z3)/675 + (2191*z4)/45) + CA^2*nf*(-89782657/1822500 + 
       (155211947*z2)/1620000 + (2868967*z3)/27000 - (784*z2*z3)/15 - 
       (23101*z4)/450 - (364*z5)/5) + CF^2*nf*(-956558477/2916000 + 
       (766097*z2)/54000 + (605303*z3)/13500 - (112*z2*z3)/15 + 
       (58934*z4)/225 - (308*z5)/15) + CA*CF*nf*(1125304669/3888000 - 
       (928501*z2)/9000 - (487034*z3)/3375 + (448*z2*z3)/5 - (8809*z4)/50 + 
       (994*z5)/15)
 
gammaT[2, 2, 1, "qq"] = CF*nf^2*(-3683923/1822500 + (1613*z2)/4050 - 
       (37*z3)/9 + (16*z4)/3) + CA*CF*nf*(-2965857461/29160000 - 
       (5521679*z2)/108000 + (706897*z3)/5400 - 48*z2*z3 + (622*z4)/5 - 
       (76*z5)/3) + CF^2*nf*(319819541/1458000 - (3321047*z2)/40500 + 
       (51607*z3)/2700 - (2843*z4)/30 - (8*z5)/3) + 
     CF^3*(967185439/186624 - (4175897*z2)/1296 - (99419*z3)/36 + 
       (2152*z2*z3)/3 - 200*z3^2 - (2759*z4)/2 + (12040*z5)/3 - 370*z6) + 
     CA^2*CF*(103148671/62208 - (2700367*z2)/5184 - (417779*z3)/432 + 
       (220*z2*z3)/3 - 36*z3^2 - (43123*z4)/36 + (5633*z5)/3 - 351*z6) + 
     CA*CF^2*(-152794855/23328 + (926581*z2)/216 + (155603*z3)/54 - 
       (1660*z2*z3)/3 + 172*z3^2 + (25541*z4)/36 - (15406*z5)/3 + 1419*z6)
 
gammaT[3, 0, 0, "gg"] = (21*CA)/5 + (2*nf)/3
 
gammaT[3, 0, 0, "gq"] = (-11*CF)/15
 
gammaT[3, 0, 0, "qg"] = (-11*nf)/30
 
gammaT[3, 0, 0, "qq"] = (157*CF)/30
 
gammaT[3, 0, 1, "gg"] = CA*(-2453/450 + 4*z2)
 
gammaT[3, 0, 1, "gq"] = (247*CF)/900
 
gammaT[3, 0, 1, "qg"] = (137*nf)/1800
 
gammaT[3, 0, 1, "qq"] = CF*(-10169/1800 + 4*z2)
 
gammaT[3, 0, 2, "gg"] = CA*(124511/13500 - 8*z3)
 
gammaT[3, 0, 2, "gq"] = (-5489*CF)/27000
 
gammaT[3, 0, 2, "qg"] = (-1919*nf)/54000
 
gammaT[3, 0, 2, "qq"] = CF*(507103/54000 - 8*z3)
 
gammaT[3, 1, 0, "gg"] = (57287*CF*nf)/27000 + 
     CA^2*(90047/1500 - (168*z2)/5) + CA*nf*(2273/1350 - (16*z2)/3)
 
gammaT[3, 1, 0, "gq"] = (-142591*CA*CF)/13500 + 
     CF^2*(-104389/27000 + (88*z2)/15)
 
gammaT[3, 1, 0, "qg"] = (-166729*CF*nf)/54000 - (6*nf^2)/25 + 
     CA*nf*(-60391/27000 + (44*z2)/15)
 
gammaT[3, 1, 0, "qq"] = (16157*CA*CF)/675 - (13427*CF*nf)/3000 + 
     CF^2*(2905763/54000 - (628*z2)/15)
 
gammaT[3, 1, 1, "gg"] = (-59659*CF*nf)/540000 + 
     CA*nf*(-21958/3375 - (40*z2)/9 + (32*z3)/3) + 
     CA^2*(-42705619/405000 + (21418*z2)/225 + (772*z3)/15 - 100*z4)
 
gammaT[3, 1, 1, "gq"] = CA*CF*(15207541/810000 + (1034*z2)/225 - 
       (286*z3)/15) + CF^2*(235643/540000 - (71*z2)/9 + (44*z3)/5)
 
gammaT[3, 1, 1, "qg"] = nf^2*(10121/13500 - (22*z2)/45) + 
     CF*nf*(8521133/1080000 + (217*z2)/225 - (22*z3)/3) + 
     CA*nf*(-1490669/1620000 - (25*z2)/18 + (11*z3)/5)
 
gammaT[3, 1, 1, "qq"] = CF*nf*(-433757/1620000 - (40*z2)/9 + (16*z3)/3) + 
     CF^2*(-162656941/1080000 + (10169*z2)/150 + (422*z3)/3 - 120*z4) + 
     CA*CF*(992579/36000 + (268*z2)/9 - (1181*z3)/15 + 20*z4)
 
gammaT[3, 1, 2, "gg"] = (860411*CF*nf)/6075000 + 
     CA*nf*(19602857/810000 + (80*z3)/9 - 32*z4) + 
     CA^2*(8340937507/24300000 - (498044*z2)/3375 - (57554*z3)/225 + 
       128*z2*z3 - 178*z4 + 140*z5)
 
gammaT[3, 1, 2, "gq"] = CF^2*(46181009/8100000 + (53546*z2)/3375 + 
       (24*z3)/5 - (506*z4)/15) + CA*CF*(-180241183/3037500 - 
       (42568*z2)/3375 + (127*z3)/25 + (1001*z4)/15)
 
gammaT[3, 1, 2, "qg"] = nf^2*(-892817/607500 + (137*z2)/675 + (44*z3)/45) + 
     CA*nf*(28905223/24300000 + (1862*z2)/375 + (97*z3)/150 - (55*z4)/6) + 
     CF*nf*(-264257617/12150000 - (15524*z2)/3375 + (251*z3)/225 + (77*z4)/3)
 
gammaT[3, 1, 2, "qq"] = CF*nf*(56957663/8100000 + (80*z3)/9 - 16*z4) + 
     CA*CF*(-1438459003/9720000 + (3707*z3)/450 + (2609*z4)/10 - 140*z5) + 
     CF^2*(8749145327/16200000 - (507103*z2)/3375 - (20338*z3)/75 + 
       128*z2*z3 - (2357*z4)/5 + 280*z5)
 
gammaT[3, 2, 0, "gg"] = CF*nf^2*(-165553/270000 - (484*z2)/675) + 
     CA*nf^2*(-71341/27000 + (160*z2)/27 - (64*z3)/9) + 
     CF^2*nf*(27742123/24300000 + (4037*z2)/3375 - (352*z3)/225) + 
     CA*CF*nf*(-188283293/6075000 - (2158*z2)/125 + (2744*z3)/45) + 
     CA^2*nf*(129284923/2430000 - (30316*z2)/675 - (29534*z3)/225 + 
       (400*z4)/3) + CA^3*(1069405919/1350000 - (342578*z2)/375 - 
       (3752*z3)/25 + 840*z4)
 
gammaT[3, 2, 0, "gq"] = CF^2*nf*(-14837573/4050000 + (152*z2)/225 - 
       (88*z3)/45) + CA*CF*nf*(2334509/405000 - (3736*z2)/675 + 
       (704*z3)/45) + CA^2*CF*(-2010250477/12150000 - (10898*z2)/375 + 
       (6448*z3)/75) + CF^3*(-1061823161/24300000 + (79268*z2)/3375 + 
       (1796*z3)/15 - 176*z4) + CA*CF^2*(-1694499413/24300000 + 
       (234407*z2)/1125 - (31346*z3)/225 + (88*z4)/3)
 
gammaT[3, 2, 0, "qg"] = (-86*nf^3)/375 + 
     CF*nf^2*(-915539/300000 + (3454*z2)/675) + 
     CF^2*nf*(-2412861131/48600000 + (79361*z2)/6750 + (622*z3)/225) + 
     CA*nf^2*(-51449/9000 - (116*z2)/135 + (176*z3)/45) + 
     CA*CF*nf*(-509985949/24300000 + (7003*z2)/750 + (6503*z3)/225) + 
     CA^2*nf*(-140682763/6075000 + (188462*z2)/3375 + (1004*z3)/225 - 
       (220*z4)/3)
 
gammaT[3, 2, 0, "qq"] = (-19711*CF*nf^2)/18000 + 
     CA*CF*nf*(-57923471/4050000 + (8492*z2)/3375 - (2126*z3)/45) + 
     CF^2*nf*(-638186993/8100000 + (88163*z2)/1125 - (2656*z3)/225) + 
     CA^2*CF*(136066373/972000 + (1439*z3)/75) + 
     CA*CF^2*(-443247883/9720000 - (113212*z2)/225 + (172466*z3)/225 - 
       (628*z4)/3) + CF^3*(47976425617/48600000 - (2251148*z2)/3375 - 
       (14936*z3)/15 + 1256*z4)
 
gammaT[3, 2, 1, "gg"] = CF*nf^2*(-38072777/72900000 + (13517*z2)/20250 - 
       (121*z3)/675) + CF^2*nf*(-692475619/291600000 - (1457*z2)/750 + 
       (13201*z3)/1500 - (2519*z4)/450) + 
     CA*CF*nf*(-4331837/36450000 - (13047131*z2)/405000 - (55159*z3)/2700 + 
       32*z2*z3 + (638*z4)/45) + CA*nf^2*(-63404173/7290000 - 
       (1771*z2)/4050 - (320*z3)/27 + (64*z4)/3) + 
     CA^2*nf*(-140390976041/583200000 + (8041831*z2)/540000 + 
       (2492659*z3)/9000 - (608*z2*z3)/3 + (10723*z4)/25 - (560*z5)/3) + 
     CA^3*(-117582352841/48600000 + (20908771*z2)/7500 + (6224266*z3)/3375 - 
       (11408*z2*z3)/15 - (770474*z4)/225 - 940*z5 + 1792*z6)
 
gammaT[3, 2, 1, "gq"] = CA*CF*nf*(331580557/36450000 + (2132*z2)/225 + 
       (10649*z3)/675 - (2057*z4)/45) + CF^2*nf*(66737653/18225000 - 
       (129293*z2)/20250 - (7481*z3)/675 + (308*z4)/15) + 
     CF^3*(2677913149/291600000 - (64373351*z2)/810000 - (528907*z3)/6750 - 
       (88*z2*z3)/5 + (22877*z4)/90 - (44*z5)/3) + 
     CA*CF^2*(110186253703/291600000 - (27101477*z2)/67500 + 
       (200737*z3)/900 + (484*z2*z3)/5 - (87659*z4)/450 + (22*z5)/3) + 
     CA^2*CF*(238646544209/583200000 + (202859*z2)/2592 - 
       (16817833*z3)/27000 + (396*z2*z3)/5 - (2045*z4)/18 + (572*z5)/3)
 
gammaT[3, 2, 1, "qg"] = nf^3*(2554709/1215000 - (6*z2)/25 - (22*z3)/15) + 
     CF*nf^2*(395943551/14580000 - (492799*z2)/40500 + (297*z3)/50 - 
       (209*z4)/15) + CA*nf^2*(348944219/29160000 - (275597*z2)/20250 - 
       (14093*z3)/1350 + (385*z4)/18) + CA*CF*nf*(18511868893/583200000 - 
       (3320797*z2)/45000 - (761741*z3)/13500 + (286*z2*z3)/3 - (29*z4)/9 - 
       (77*z5)/3) + CA^2*nf*(1547014999/43200000 - (70682927*z2)/1080000 + 
       (1593527*z3)/54000 - (286*z2*z3)/15 + (22589*z4)/300 - (22*z5)/3) + 
     CF^2*nf*(125513849159/583200000 + (1093739*z2)/324000 - 
       (1512979*z3)/9000 + (44*z2*z3)/15 - (64103*z4)/450 + (374*z5)/3)
 
gammaT[3, 2, 1, "qq"] = CF*nf^2*(19729/303750 - (383*z2)/4050 - 
       (679*z3)/135 + (16*z4)/3) + CF^2*nf*(4718837621/145800000 - 
       (2066272*z2)/50625 - (2675297*z3)/13500 - (64*z2*z3)/3 + 
       (64853*z4)/150 - (440*z5)/3) + CA*CF*nf*(-21882554633/583200000 - 
       (116712527*z2)/1620000 + (6407519*z3)/27000 - (112*z2*z3)/3 - 
       (7969*z4)/75 + (140*z5)/3) + CA*CF^2*(47591227633/32400000 - 
       (1155780251*z2)/405000 + (146172*z3)/125 + (8444*z2*z3)/15 + 36*z3^2 - 
       (142313*z4)/900 + (4078*z5)/3 - 567*z6) + 
     CA^2*CF*(-5469432247/233280000 + (82490039*z2)/72000 - 
       (73049201*z3)/54000 + (88*z2*z3)/3 - 12*z3^2 - (25376*z4)/45 + 
       (1183*z5)/3 - (161*z6)/3) + CF^3*(-534762055267/116640000 + 
       (781346801*z2)/162000 + (33955001*z3)/13500 - 1544*z2*z3 - 24*z3^2 - 
       (1151287*z4)/450 - 2872*z5 + (7238*z6)/3)
 
gammaT[4, 0, 0, "gg"] = (181*CA)/35 + (2*nf)/3
 
gammaT[4, 0, 0, "gq"] = (-8*CF)/15
 
gammaT[4, 0, 0, "qg"] = (-32*nf)/105
 
gammaT[4, 0, 0, "qq"] = (91*CF)/15
 
gammaT[4, 0, 1, "gg"] = CA*(-21076/3675 + 4*z2)
 
gammaT[4, 0, 1, "gq"] = (131*CF)/900
 
gammaT[4, 0, 1, "qg"] = (557*nf)/11025
 
gammaT[4, 0, 1, "qq"] = CF*(-583/100 + 4*z2)
 
gammaT[4, 0, 2, "gg"] = CA*(10893926/1157625 - 8*z3)
 
gammaT[4, 0, 2, "gq"] = (-2147*CF)/27000
 
gammaT[4, 0, 2, "qg"] = (-21169*nf)/1157625
 
gammaT[4, 0, 2, "qq"] = CF*(255739/27000 - 8*z3)
 
gammaT[4, 1, 0, "gg"] = (340066*CF*nf)/165375 + 
     CA*nf*(26399/33075 - (16*z2)/3) + CA^2*(4706626/165375 - (632*z2)/105 - 
       8*z3)
 
gammaT[4, 1, 0, "gq"] = CA*CF*(-2882863/661500 - (32*z2)/15) + 
     CF^2*(-9374/3375 + (64*z2)/15)
 
gammaT[4, 1, 0, "qg"] = (-19792*CF*nf)/7875 - (1024*nf^2)/3675 + 
     CA*nf*(1999/18375 + (128*z2)/105)
 
gammaT[4, 1, 0, "qq"] = (-604601*CF*nf)/110250 + 
     CF^2*(-474221/13500 + 24*z2 - 16*z3) + 
     CA*CF*(520837/6750 - (544*z2)/15 + 8*z3)
 
gammaT[4, 1, 1, "gg"] = (-215261*CF*nf)/5788125 + 
     CA*nf*(-87547147/13891500 - (40*z2)/9 + (32*z3)/3) + 
     CA^2*(72821129/34728750 + (834124*z2)/11025 - (4304*z3)/105 - 68*z4)
 
gammaT[4, 1, 1, "gq"] = CA*CF*(597670243/138915000 + (928*z2)/225 - 
       (112*z3)/15) + CF^2*(-165889/810000 - (238*z2)/45 + (32*z3)/5)
 
gammaT[4, 1, 1, "qg"] = nf^2*(743629/1157625 - (128*z2)/315) + 
     CF*nf*(10112437/1653750 + (11456*z2)/11025 - (128*z3)/21) + 
     CA*nf*(-367614857/69457500 - (11432*z2)/11025 + (192*z3)/35)
 
gammaT[4, 1, 1, "qq"] = CF*nf*(1383283/69457500 - (40*z2)/9 + (16*z3)/3) + 
     CF^2*(25624327/270000 + (583*z2)/25 - (904*z3)/15 - 56*z4) + 
     CA*CF*(-41156197/405000 + (11947*z2)/225 + (376*z3)/15 - 12*z4)
 
gammaT[4, 1, 2, "gg"] = (21035824*CF*nf)/607753125 + 
     CA*nf*(70339456927/2917215000 + (80*z3)/9 - 32*z4) + 
     CA^2*(-40304071316/607753125 - (43575704*z2)/385875 - 
       (1415336*z3)/11025 + 96*z2*z3 + (5232*z4)/35 + 52*z5)
 
gammaT[4, 1, 2, "gq"] = CF^2*(127516051/24300000 + (66121*z2)/6750 + 
       (214*z3)/45 - (368*z4)/15) + CA*CF*(-215094415271/19448100000 - 
       (5968*z2)/675 - (677*z3)/225 + (392*z4)/15)
 
gammaT[4, 1, 2, "qg"] = nf^2*(-859614167/729303750 + (4456*z2)/33075 + 
       (256*z3)/315) + CA*nf*(76846745467/4862025000 + (662546*z2)/165375 - 
       (548*z3)/3675 - (2144*z4)/105) + CF*nf*(-4351226597/260465625 - 
       (4539754*z2)/1157625 - (632*z3)/11025 + (64*z4)/3)
 
gammaT[4, 1, 2, "qq"] = CF*nf*(199562516347/29172150000 + (80*z3)/9 - 
       16*z4) + CA*CF*(3875072533/12150000 - (255739*z2)/6750 - 
       (29141*z3)/225 + 32*z2*z3 - (512*z4)/5 - 52*z5) + 
     CF^2*(-4425861547/12150000 - (255739*z2)/3375 + 64*z2*z3 + (1176*z4)/5 + 
       104*z5)
 
gammaT[4, 2, 0, "gg"] = CF*nf^2*(-43545391/52093125 - (2048*z2)/4725) + 
     CA*nf^2*(-128595883/41674500 + (160*z2)/27 - (64*z3)/9) + 
     CF^2*nf*(-110295583/74418750 + (112936*z2)/55125 - (256*z3)/225) + 
     CA*CF*nf*(-13864219709/347287500 - (3258284*z2)/165375 + 
       (12672*z3)/175) + CA^2*nf*(-88337469301/4167450000 - 
       (4654366*z2)/55125 + (2336*z3)/1575 + 104*z4) + 
     CA^3*(11996763263/463050000 - (185369599*z2)/1157625 + 
       (698828*z3)/11025 + 64*z2*z3 - (2524*z4)/105 + 96*z5)
 
gammaT[4, 2, 0, "gq"] = CF^2*nf*(-79552063/25725000 + (196*z2)/225 - 
       (64*z3)/45) + CA*CF*nf*(359997809/92610000 - (12*z2)/5 + 
       (416*z3)/45) + CF^3*(-1414558213/12150000 + (91562*z2)/3375 + 
       (3744*z3)/25 - (704*z4)/5) + CA^2*CF*(-778603499/22680000 - 
       (8690054*z2)/165375 - (3632*z3)/1575 + (448*z4)/15) + 
     CA*CF^2*(4485362407/34020000 + (13794439*z2)/165375 - (4160*z3)/21 + 
       (1168*z4)/15)
 
gammaT[4, 2, 0, "qg"] = (-34936*nf^3)/128625 + 
     CF*nf^2*(-304184494/86821875 + (163456*z2)/33075) + 
     CA*nf^2*(32725682/5788125 - (7304*z2)/2205 - (128*z3)/63) + 
     CA^2*nf*(1901298533/119070000 + (18545284*z2)/1157625 - (7552*z3)/735 - 
       (1152*z4)/35) + CA*CF*nf*(-89580154991/1041862500 + 
       (1961024*z2)/165375 + (104064*z3)/1225 - (192*z4)/35) + 
     CF^2*nf*(2857982668/37209375 - (154544*z2)/33075 - (1073536*z3)/11025 + 
       (2048*z4)/105)
 
gammaT[4, 2, 0, "qq"] = (-19521281*CF*nf^2)/13891500 + 
     CF^2*nf*(-3829448611/33075000 - (5647384*z2)/165375 + (337208*z3)/1575 - 
       (136*z4)/3) + CA*CF*nf*(-59504161907/4167450000 + (2198426*z2)/33075 - 
       (257336*z3)/1575 + (68*z4)/3) + CA*CF^2*(3623379121/1518750 - 
       (1101667*z2)/1125 - (235402*z3)/75 - 208*z2*z3 + (51064*z4)/15 - 
       432*z5) + CA^2*CF*(-4180165661/16200000 - (730997*z2)/3375 + 
       (281558*z3)/225 + 48*z2*z3 - (12752*z4)/15 + 112*z5) + 
     CF^3*(-161877491/81000 + (973994*z2)/1125 + (29756*z3)/15 + 224*z2*z3 - 
       (7312*z4)/3 + 416*z5)
 
gammaT[4, 2, 1, "gg"] = CF*nf^2*(-1460027251/5469778125 + 
       (168464*z2)/496125 - (512*z3)/4725) + 
     CF^2*nf*(43571206603/12502350000 - (7885732*z2)/3472875 + 
       (409796*z3)/165375 - (4672*z4)/1575) + 
     CA*CF*nf*(965961089789/175032900000 - (537757121*z2)/17364375 - 
       (313606*z3)/23625 + 32*z2*z3 - (248*z4)/225) + 
     CA*nf^2*(-48795556763/5834430000 - (7121*z2)/14175 - (320*z3)/27 + 
       (64*z4)/3) + CA^2*nf*(643915764551/7293037500 + 
       (94128449*z2)/3307500 + (9991867*z3)/33075 - 176*z2*z3 - 
       (128732*z4)/1575 - (208*z5)/3) + CA^3*(16855350351367/23337720000 + 
       (436535667679*z2)/972405000 - (801470471*z3)/771750 + 
       (23768*z2*z3)/105 - 64*z3^2 - (3180062*z4)/1575 + (31288*z5)/35 + 
       698*z6)
 
gammaT[4, 2, 1, "gq"] = CA*CF*nf*(2160144137149/350065800000 + 
       (82291*z2)/13500 + (1567*z3)/225 - (232*z4)/9) + 
     CF^2*nf*(100622899399/35006580000 - (46562*z2)/10125 - (5798*z3)/675 + 
       (224*z4)/15) + CF^3*(23282743619/72900000 - (3446123*z2)/40500 - 
       (437527*z3)/3375 + (256*z2*z3)/15 - (4702*z4)/225 - (416*z5)/15) + 
     CA^2*CF*(-1418765995649/66679200000 + (1389605977*z2)/17364375 - 
       (4887983*z3)/23625 + (448*z2*z3)/15 + (181159*z4)/1575 - 
       (416*z5)/15) + CA*CF^2*(-6136602702647/14288400000 - 
       (169453489*z2)/13891500 + (116243563*z3)/330750 - (64*z2*z3)/5 + 
       (24743*z4)/3150 + (368*z5)/15)
 
gammaT[4, 2, 1, "qg"] = nf^3*(689817341/364651875 - (1024*z2)/3675 - 
       (128*z3)/105) + CF*nf^2*(692809726279/29172150000 - 
       (5098852*z2)/496125 + (138176*z3)/33075 - (1216*z4)/105) + 
     CA*nf^2*(-636940703933/21879112500 - (1401901*z2)/385875 + 
       (7948*z3)/11025 + (10016*z4)/315) + 
     CA^2*nf*(-2297717612143/25004700000 + (5336115193*z2)/81033750 + 
       (18378662*z3)/231525 - (512*z2*z3)/15 + (6568*z4)/1575 - 
       (1664*z5)/35) + CF^2*nf*(-6410622810563/25004700000 + 
       (375236212*z2)/17364375 + (18357196*z3)/1157625 - (512*z2*z3)/105 + 
       (51136*z4)/245 - (1408*z5)/105) + CA*CF*nf*(1456837925794/5469778125 - 
       (2436604063*z2)/34728750 - (105242546*z3)/1157625 + (2048*z2*z3)/35 - 
       (411406*z4)/2205 + (4544*z5)/105)
 
gammaT[4, 2, 1, "qq"] = CF*nf^2*(5337761983/5834430000 - (5792*z2)/19845 - 
       (1696*z3)/315 + (16*z4)/3) + CA*CF*nf*(-4881585306721/29172150000 - 
       (2397236651*z2)/69457500 + (18679841*z3)/165375 - 48*z2*z3 + 
       (32464*z4)/175 - (76*z5)/3) + CF^2*nf*(458672195383/1389150000 - 
       (2144689976*z2)/17364375 + (5293268*z3)/165375 - (78832*z4)/525 - 
       (8*z5)/3) + CF^3*(212879081161/24300000 - (956882551*z2)/202500 - 
       (12918269*z3)/3375 + (2608*z2*z3)/3 - 200*z3^2 - (11206*z4)/5 + 
       (72056*z5)/15 - 370*z6) + CA^2*CF*(1555011888727/583200000 - 
       (198726599*z2)/202500 - (1583449*z3)/1350 + (1328*z2*z3)/15 - 
       36*z3^2 - (248369*z4)/150 + (6944*z5)/3 - 351*z6) + 
     CA*CF^2*(-522521123371/48600000 + (2561620861*z2)/405000 + 
       (3081083*z3)/750 - (12632*z2*z3)/15 + 172*z3^2 + (388832*z4)/225 - 
       (93788*z5)/15 + 1419*z6)
 
gammaT[5, 0, 0, "gg"] = (83*CA)/14 + (2*nf)/3
 
gammaT[5, 0, 0, "gq"] = (-44*CF)/105
 
gammaT[5, 0, 0, "qg"] = (-11*nf)/42
 
gammaT[5, 0, 0, "qq"] = (709*CF)/105
 
gammaT[5, 0, 1, "gg"] = CA*(-13871/2352 + 4*z2)
 
gammaT[5, 0, 1, "gq"] = (989*CF)/11025
 
gammaT[5, 0, 1, "qg"] = (257*nf)/7056
 
gammaT[5, 0, 1, "qq"] = CF*(-29159/4900 + 4*z2)
 
gammaT[5, 0, 2, "gg"] = CA*(5623381/592704 - 8*z3)
 
gammaT[5, 0, 2, "gq"] = (-44713*CF)/1157625
 
gammaT[5, 0, 2, "qg"] = (-6413*nf)/592704
 
gammaT[5, 0, 2, "qq"] = CF*(88122829/9261000 - 8*z3)
 
gammaT[5, 1, 0, "gg"] = (940633*CF*nf)/463050 + 
     CA^2*(13375435/148176 - (332*z2)/7) + CA*nf*(2071/26460 - (16*z2)/3)
 
gammaT[5, 1, 0, "gq"] = (-948127*CA*CF)/154350 + 
     CF^2*(-2626061/1157625 + (352*z2)/105)
 
gammaT[5, 1, 0, "qg"] = (-427303*CF*nf)/205800 - (218*nf^2)/735 + 
     CA*nf*(-1249361/740880 + (44*z2)/21)
 
gammaT[5, 1, 0, "qq"] = (157415*CA*CF)/5292 - (484268*CF*nf)/77175 + 
     CF^2*(12724717/171500 - (5672*z2)/105)
 
gammaT[5, 1, 1, "gg"] = (-44197*CF*nf)/2701125 + 
     CA*nf*(-17138021/2778300 - (40*z2)/9 + (32*z3)/3) + 
     CA^2*(-112901605/777924 + (177367*z2)/1764 + (227*z3)/3 - 100*z4)
 
gammaT[5, 1, 1, "gq"] = CA*CF*(1875831403/194481000 + (32552*z2)/11025 - 
       (1144*z3)/105) + CF^2*(-113414743/486202500 - (8884*z2)/2205 + 
       (176*z3)/35)
 
gammaT[5, 1, 1, "qg"] = nf^2*(2085599/3704400 - (22*z2)/63) + 
     CF*nf*(53256353/10804500 + (2347*z2)/2205 - (110*z3)/21) + 
     CA*nf*(-7873753/25930800 - (10163*z2)/8820 + (11*z3)/7)
 
gammaT[5, 1, 1, "qq"] = CF*nf*(35972869/194481000 - (40*z2)/9 + (16*z3)/3) + 
     CF^2*(-375290653573/1944810000 + (87477*z2)/1225 + (3592*z3)/21 - 
       120*z4) + CA*CF*(138472247/3704400 + (268*z2)/9 - (9224*z3)/105 + 
       20*z4)
 
gammaT[5, 1, 2, "gg"] = (648731477*CF*nf)/54454680000 + 
     CA*nf*(224594970149/9335088000 + (80*z3)/9 - 32*z4) + 
     CA^2*(950440411537/2091059712 - (5623381*z2)/37044 - (479573*z3)/1764 + 
       128*z2*z3 - (3581*z4)/14 + 140*z5)
 
gammaT[5, 1, 2, "gq"] = CF^2*(425881880509/102102525000 + 
       (8173496*z2)/1157625 + (1408*z3)/315 - (2024*z4)/105) + 
     CA*CF*(-4853397718847/163364040000 - (7458088*z2)/1157625 - 
       (13676*z3)/11025 + (572*z4)/15)
 
gammaT[5, 1, 2, "qg"] = nf^2*(-2307600973/2333772000 + (257*z2)/2646 + 
       (44*z3)/63) + CA*nf*(-37355534579/261382464000 + (720833*z2)/205800 + 
       (1259*z3)/980 - (275*z4)/42) + CF*nf*(-8817222855829/653456160000 - 
       (6346747*z2)/1852200 - (2963*z3)/4410 + (55*z4)/3)
 
gammaT[5, 1, 2, "qq"] = CF*nf*(1104878422199/163364040000 + (80*z3)/9 - 
       16*z4) + CA*CF*(-72487456823/388962000 + (130693*z3)/11025 + 
       (1464*z4)/5 - 140*z5) + CF^2*(136627878615667/204205050000 - 
       (176245658*z2)/1157625 - (349908*z3)/1225 + 128*z2*z3 - 
       (20008*z4)/35 + 280*z5)
 
gammaT[5, 2, 0, "gg"] = CF*nf^2*(-39577991/41674500 - (1936*z2)/6615) + 
     CA*nf^2*(-56262253/16669800 + (160*z2)/27 - (64*z3)/9) + 
     CF^2*nf*(-6007293823/10210252500 + (15488*z2)/15435 - (1672*z3)/2205) + 
     CA*CF*nf*(-24824403614/510512625 - (258578*z2)/15435 + 
       (167896*z3)/2205) + CA^2*nf*(7117482587/155584800 - (126247*z2)/6615 - 
       (391588*z3)/2205 + (400*z4)/3) + CA^3*(611826686767/435637440 - 
       (50191979*z2)/37044 - (49219*z3)/147 + (8300*z4)/7)
 
gammaT[5, 2, 0, "gq"] = CF^2*nf*(-768418561/283618125 + (10736*z2)/11025 - 
       (352*z3)/315) + CA*CF*nf*(1388619349/291721500 - (47696*z2)/11025 + 
       (2816*z3)/315) + CA^2*CF*(-48038223017/453789000 - (283272*z2)/8575 + 
       (84856*z3)/1225) + CF^3*(-1086821243677/51051262500 - 
       (1660784*z2)/1157625 + (13584*z3)/175 - (704*z4)/7) + 
     CA*CF^2*(-586547975651/10210252500 + (35199932*z2)/231525 - 
       (1021184*z3)/11025 + (352*z4)/21)
 
gammaT[5, 2, 0, "qg"] = (-22906*nf^3)/77175 + 
     CF*nf^2*(-5077590437/1361367000 + (31196*z2)/6615) + 
     CF^2*nf*(-3406359780601/81682020000 + (131792*z2)/15435 + 
       (3002*z3)/2205) + CA*nf^2*(-3014751143/466754400 + (844*z2)/1323 + 
       (176*z3)/63) + CA*CF*nf*(-225197009129/16336404000 + 
       (97154*z2)/46305 + (73564*z3)/2205) + 
     CA^2*nf*(-48371790659/2178187200 + (8024111*z2)/185220 + 
       (2843*z3)/2205 - (1100*z4)/21)
 
gammaT[5, 2, 0, "qq"] = (-7960262*CF*nf^2)/4862025 + 
     CA*CF*nf*(-78937316743/4084101000 + (102388*z2)/77175 - 
       (123952*z3)/2205) + CF^2*nf*(-2475762140309/20420505000 + 
       (557588*z2)/5145 - (37768*z3)/2205) + 
     CA^2*CF*(115237918583/666792000 + (69862*z3)/3675) + 
     CA*CF^2*(-210810601457/1166886000 - (4234318*z2)/6615 + 
       (12450874*z3)/11025 - (5672*z4)/21) + 
     CF^3*(14023453930387/8508543750 - (117695764*z2)/128625 - 
       (269924*z3)/175 + (11344*z4)/7)
 
gammaT[5, 2, 1, "gg"] = CF*nf^2*(-184010693/1093955625 + (144016*z2)/694575 - 
       (484*z3)/6615) + CF^2*nf*(76748690969/5717741400000 - 
       (9768242*z2)/8103375 + (779936*z3)/231525 - (1606*z4)/735) + 
     CA*CF*nf*(85488388381111/6861289680000 - (35751647*z2)/1029000 - 
       (9287297*z3)/463050 + 32*z2*z3 + (2486*z4)/441) + 
     CA*nf^2*(-1419145397/172872000 - (10582*z2)/19845 - (320*z3)/27 + 
       (64*z4)/3) + CA^2*nf*(-56123430147983/196036848000 + 
       (248242447*z2)/32413500 + (224421109*z3)/926100 - (608*z2*z3)/3 + 
       (1158238*z4)/2205 - (560*z5)/3) + 
     CA^3*(-1526684098159237/365935449600 + (2835879021541*z2)/777924000 + 
       (1342007789*z3)/463050 - (23812*z2*z3)/21 - (7028869*z4)/2205 - 
       (9605*z5)/7 + 1792*z6)
 
gammaT[5, 2, 1, "gq"] = CA*CF*nf*(32675656327/9075780000 + 
       (697772*z2)/138915 + (131024*z3)/11025 - (8228*z4)/315) + 
     CF^2*nf*(10519719044071/4288306050000 - (12469964*z2)/3472875 - 
       (234188*z3)/33075 + (176*z4)/15) + 
     CF^3*(-21121919251093/536038256250 - (7902106573*z2)/243101250 - 
       (16056724*z3)/1157625 - (352*z2*z3)/35 + (96632*z4)/735 - 
       (176*z5)/21) + CA*CF^2*(2572355268942037/8576612100000 - 
       (39915392437*z2)/162067500 + (2252512*z3)/25725 + (1936*z2*z3)/35 - 
       (1295984*z4)/11025 + (88*z5)/21) + 
     CA^2*CF*(1621079893289989/6861289680000 + (22885788749*z2)/324135000 - 
       (15032929*z3)/42875 + (1584*z2*z3)/35 - (411154*z4)/3675 + 
       (2288*z5)/21)
 
gammaT[5, 2, 1, "qg"] = nf^3*(8063750497/4667544000 - (218*z2)/735 - 
       (22*z3)/21) + CF*nf^2*(16085125469227/762365520000 - 
       (6160391*z2)/694575 + (41063*z3)/13230 - (209*z4)/21) + 
     CA*nf^2*(2425225197559/196036848000 - (37516387*z2)/3704400 - 
       (265717*z3)/26460 + (275*z4)/18) + 
     CA*CF*nf*(22577070629447/1715322420000 - (663957767*z2)/14406000 - 
       (41825639*z3)/1852200 + (1430*z2*z3)/21 - (211523*z4)/8820 - 
       (55*z5)/3) + CA^2*nf*(133595918491201/2744515872000 - 
       (2368471589*z2)/37044000 + (6548347*z3)/617400 - (286*z2*z3)/21 + 
       (616759*z4)/8820 - (110*z5)/21) + 
     CF^2*nf*(221172372465353/1270609200000 + (1801692791*z2)/129654000 - 
       (19633081*z3)/154350 + (44*z2*z3)/21 - (568667*z4)/4410 + (1870*z5)/21)
 
gammaT[5, 2, 1, "qq"] = CF*nf^2*(122748449/90757800 - (38902*z2)/99225 - 
       (2452*z3)/441 + (16*z4)/3) + 
     CF^2*nf*(1199257472250923/17153224200000 - (48805786*z2)/1157625 - 
       (8601371*z3)/33075 - (64*z2*z3)/3 + (114614*z4)/245 - (440*z5)/3) + 
     CA*CF*nf*(-104106448768177/2287096560000 - (14732270351*z2)/194481000 + 
       (19646579*z3)/77175 - (112*z2*z3)/3 - (239672*z4)/2205 + (140*z5)/3) + 
     CA*CF^2*(643669336227751/245046060000 - (4089132795079*z2)/972405000 + 
       (320634638*z3)/231525 + (62936*z2*z3)/105 + 36*z3^2 + 
       (3454228*z4)/11025 + 1572*z5 - 567*z6) + 
     CA^2*CF*(-8140504686127/93350880000 + (41526578293*z2)/27011250 - 
       (1821955292*z3)/1157625 + (88*z2*z3)/3 - 12*z3^2 - 
       (10928233*z4)/11025 + (11152*z5)/21 - (161*z6)/3) + 
     CF^3*(-3107735319085837/428830605000 + (3156207533609*z2)/486202500 + 
       (189491464*z3)/55125 - (13360*z2*z3)/7 - 24*z3^2 - (8413928*z4)/3675 - 
       (25208*z5)/7 + (7238*z6)/3)
 
gammaT[6, 0, 0, "gg"] = (4129*CA)/630 + (2*nf)/3
 
gammaT[6, 0, 0, "gq"] = (-29*CF)/84
 
gammaT[6, 0, 0, "qg"] = (-29*nf)/126
 
gammaT[6, 0, 0, "qq"] = (1027*CF)/140
 
gammaT[6, 0, 1, "gg"] = CA*(-9532891/1587600 + 4*z2)
 
gammaT[6, 0, 1, "gq"] = (857*CF)/14112
 
gammaT[6, 0, 1, "qg"] = (1759*nf)/63504
 
gammaT[6, 0, 1, "qq"] = CF*(-2130073/352800 + 4*z2)
 
gammaT[6, 0, 2, "gg"] = CA*(19058167189/2000376000 - 8*z3)
 
gammaT[6, 0, 2, "gq"] = (-25517*CF)/1185408
 
gammaT[6, 0, 2, "qg"] = (-112193*nf)/16003008
 
gammaT[6, 0, 2, "qq"] = CF*(157096321/16464000 - 8*z3)
 
gammaT[6, 1, 0, "gg"] = (10772855*CF*nf)/5334336 + 
     CA*nf*(-1262143/2381400 - (16*z2)/3) + 
     CA^2*(2907487777/66679200 - (3638*z2)/315 - 8*z3)
 
gammaT[6, 1, 0, "gq"] = CA*CF*(-358501999/133358400 - (29*z2)/21) + 
     CF^2*(-19635271/9878400 + (58*z2)/21)
 
gammaT[6, 1, 0, "qg"] = (-77139049*CF*nf)/44452800 - (18079*nf^2)/59535 + 
     CA*nf*(-674773/22226400 + (58*z2)/63)
 
gammaT[6, 1, 0, "qq"] = (-924429029*CF*nf)/133358400 + 
     CF^2*(-571080347/16464000 + 24*z2 - 16*z3) + 
     CA*CF*(3347931437/37044000 - (1447*z2)/35 + 8*z3)
 
gammaT[6, 1, 1, "gg"] = (-22751783*CF*nf)/2688505344 + 
     CA*nf*(-18229482653/3000564000 - (40*z2)/9 + (32*z3)/3) + 
     CA^2*(-996806891321/168031584000 + (15442291*z2)/198450 - 
       (12041*z3)/315 - 68*z4)
 
gammaT[6, 1, 1, "gq"] = CA*CF*(733074793007/336063168000 + (49577*z2)/17640 - 
       (29*z3)/6) + CF^2*(-3518955577/24893568000 - (58147*z2)/17640 + 
       (29*z3)/7)
 
gammaT[6, 1, 1, "qg"] = nf^2*(150415297/300056400 - (58*z2)/189) + 
     CF*nf*(457639515377/112021056000 + (21124*z2)/19845 - (290*z3)/63) + 
     CA*nf*(-22499184329/6223392000 - (38863*z2)/39690 + (29*z3)/7)
 
gammaT[6, 1, 1, "qq"] = CF*nf*(98858394157/336063168000 - (40*z2)/9 + 
       (16*z3)/3) + CF^2*(4134151961719/41489280000 + (2130073*z2)/88200 - 
       (2287*z3)/35 - 56*z4) + CA*CF*(-878408535427/7779240000 + 
       (528497*z2)/9800 + (6863*z3)/210 - 12*z4)
 
gammaT[6, 1, 2, "gg"] = (63636521*CF*nf)/12546358272 + 
     CA*nf*(60563152132537/2520473760000 + (80*z3)/9 - 32*z4) + 
     CA^2*(-1946750538175069/35286632640000 - (19058167189*z2)/166698000 - 
       (17412091*z3)/132300 + 96*z2*z3 + (30521*z4)/210 + 52*z5)
 
gammaT[6, 1, 2, "gq"] = CF^2*(17102202998017/5227649280000 + 
       (20479463*z2)/3704400 + (2623*z3)/630 - (667*z4)/42) + 
     CA*CF*(-411461493638437/70573265280000 - (39045151*z2)/7408800 - 
       (60589*z3)/17640 + (203*z4)/12)
 
gammaT[6, 1, 2, "qg"] = nf^2*(-17925977441/21003948000 + (1759*z2)/23814 + 
       (116*z3)/189) + CA*nf*(191073910750489/17643316320000 + 
       (43650167*z2)/14288400 + (6523*z3)/8820 - (1943*z4)/126) + 
     CF*nf*(-265119996478997/23524421760000 - (152262247*z2)/50009400 - 
       (13507*z3)/13230 + (145*z4)/9)
 
gammaT[6, 1, 2, "qq"] = CF*nf*(474491371031743/70573265280000 + (80*z3)/9 - 
       16*z4) + CA*CF*(4593861844067443/13069123200000 - 
       (157096321*z2)/4116000 - (11643019*z3)/88200 + 32*z2*z3 - 
       (2581*z4)/20 - 52*z5) + CF^2*(-10144876691716111/26138246400000 - 
       (157096321*z2)/2058000 + 64*z2*z3 + (18063*z4)/70 + 104*z5)
 
gammaT[6, 2, 0, "gg"] = CF*nf^2*(-59798107/58786560 - (841*z2)/3969) + 
     CA*nf^2*(-32292832169/9001692000 + (160*z2)/27 - (64*z3)/9) + 
     CF^2*nf*(-1343905087691/940976870400 + (4168811*z2)/3333960 - 
       (29*z3)/49) + CA*CF*nf*(-94455666451589/1764331632000 - 
       (60695777*z2)/3333960 + (364499*z3)/4410) + 
     CA^2*nf*(-996178580420963/28229306112000 - (1003304173*z2)/13335840 - 
       (348137*z3)/26460 + 104*z4) + CA^3*(71458615798919/1680315840000 - 
       (74091536963*z2)/250047000 + (36942781*z3)/198450 + 64*z2*z3 + 
       (19429*z4)/315 + 96*z5)
 
gammaT[6, 2, 0, "gq"] = CF^2*nf*(-34054426196017/14114653056000 + 
       (2252*z2)/2205 - (58*z3)/63) + CA*CF*nf*(3929616013/1260236880 - 
       (2193*z2)/980 + (377*z3)/63) + CF^3*(-40048690625761/435637440000 + 
       (11984773*z2)/740880 + (941989*z3)/8820 - (638*z4)/7) + 
     CA^2*CF*(-7235729013003301/282293061120000 - (5196678647*z2)/133358400 + 
       (115181*z3)/52920 + (58*z4)/3) + 
     CA*CF^2*(22593692881537/210039480000 + (584536927*z2)/9525600 - 
       (1929847*z3)/13230 + (2117*z4)/42)
 
gammaT[6, 2, 0, "qg"] = (-5858554*nf^3)/18753525 + 
     CF*nf^2*(-27218712341927/7057326528000 + (268192*z2)/59535) + 
     CA*nf^2*(482452191023/126023688000 - (140062*z2)/59535 - (290*z3)/189) + 
     CA^2*nf*(2695491344802233/141146530560000 + (2303401993*z2)/200037600 - 
       (1163237*z3)/79380 - (174*z4)/7) + 
     CA*CF*nf*(-682173379142099/8821658160000 + (105089071*z2)/11113200 + 
       (64543*z3)/810 - (29*z4)/7) + CF^2*nf*(131783952793697/1960368480000 - 
       (4295*z2)/1134 - (673261*z3)/7938 + (928*z4)/63)
 
gammaT[6, 2, 0, "qq"] = (-917070648731*CF*nf^2)/504094752000 + 
     CF^2*nf*(-69188615691221/470488435200 - (106402739*z2)/3333960 + 
       (1568579*z3)/6615 - (136*z4)/3) + 
     CA*CF*nf*(-2412733463680139/141146530560000 + (5101643923*z2)/66679200 - 
       (4944871*z3)/26460 + (68*z4)/3) + 
     CA*CF^2*(565988843066047/174254976000 - (125635543*z2)/102900 - 
       (12323051*z3)/3150 - 208*z2*z3 + (403286*z4)/105 - 432*z5) + 
     CA^2*CF*(-21141062718937129/52276492800000 - (17764211749*z2)/74088000 + 
       (134198969*z3)/88200 + 48*z2*z3 - (200381*z4)/210 + 112*z5) + 
     CF^3*(-23498573204731811/8712748800000 + (6200882381*z2)/6174000 + 
       (11460541*z3)/4410 + 224*z2*z3 - (18838*z4)/7 + 416*z5)
 
gammaT[6, 2, 1, "gg"] = CF*nf^2*(-3990836573/33606316800 + 
       (2825197*z2)/20003760 - (841*z3)/15876) + 
     CF^2*nf*(284241418427321/158084114227200 - (3226364761*z2)/2800526400 + 
       (16681907*z3)/13335840 - (319*z4)/216) + 
     CA*CF*nf*(4500366481923619/370509642720000 - (40615807417*z2)/
        1200225600 - (114925759*z3)/7408800 + 32*z2*z3 - (3065*z4)/5292) + 
     CA*nf^2*(-20475722999183/2520473760000 - (26213*z2)/47628 - 
       (320*z3)/27 + (64*z4)/3) + 
     CA^2*nf*(372812997843654407/3952102855680000 + (8894805968371*z2)/
        336063168000 + (40448471447*z3)/133358400 - 176*z2*z3 - 
       (437323*z4)/5292 - (208*z5)/3) + 
     CA^3*(386703092854329863/352866326400000 + (189005163028589*z2)/
        420078960000 - (535461370177*z3)/500094000 + (43432*z2*z3)/315 - 
       64*z3^2 - (1785983249*z4)/793800 + (306851*z5)/315 + 698*z6)
 
gammaT[6, 2, 1, "gq"] = CA*CF*nf*(38612067229913/10585989792000 + 
       (13981501*z2)/3704400 + (3301*z3)/588 - (4205*z4)/252) + 
     CF^2*nf*(8540498520547831/3952102855680000 - (65273143*z2)/22226400 - 
       (320701*z3)/52920 + (29*z4)/3) + 
     CF^3*(1022552595820395559/4391225395200000 - (245012228747*z2)/
        4148928000 - (322302137*z3)/3704400 + (232*z2*z3)/21 - 
       (339491*z4)/11760 - (377*z5)/21) + 
     CA^2*CF*(-1827018914620223659/118563085670400000 + 
       (8360877120973*z2)/134425267200 - (39301842803*z3)/266716800 + 
       (58*z2*z3)/3 + (977483*z4)/13230 - (377*z5)/21) + 
     CA*CF^2*(-2733730172352574867/8468791833600000 - 
       (54682883*z2)/1714608000 + (6409898261*z3)/26671680 - (58*z2*z3)/7 + 
       (2315413*z4)/105840 + (667*z5)/42)
 
gammaT[6, 2, 1, "qg"] = nf^3*(200876394697/126023688000 - (18079*z2)/59535 - 
       (58*z3)/63) + CF*nf^2*(112979204889149443/5928154283520000 - 
       (2338461611*z2)/300056400 + (555721*z3)/238140 - (551*z4)/63) + 
     CA*nf^2*(-48689214400429/2205414540000 - (11503213*z2)/4000752 + 
       (32063*z3)/39690 + (9077*z4)/378) + 
     CA^2*nf*(-5558841154935878623/59281542835200000 + 
       (17028027162731*z2)/336063168000 + (25051909969*z3)/400075200 - 
       (232*z2*z3)/9 + (1686533*z4)/79380 - (754*z5)/21) + 
     CF^2*nf*(-4338825159904099883/19760514278400000 + 
       (1352109088591*z2)/56010528000 + (56914751*z3)/8001504 - 
       (232*z2*z3)/63 + (13945133*z4)/79380 - (638*z5)/63) + 
     CA*CF*nf*(7075866530437956337/29640771417600000 - 
       (4670235945643*z2)/84015792000 - (39667273*z3)/595350 + 
       (928*z2*z3)/21 - (1978241*z4)/11340 + (2059*z5)/63)
 
gammaT[6, 2, 1, "qq"] = CF*nf^2*(170425096670401/105859897920000 - 
       (1286261*z2)/2857680 - (89875*z3)/15876 + (16*z4)/3) + 
     CA*CF*nf*(-3869230182581195387/19760514278400000 - 
       (1922118464737*z2)/67212633600 + (1477363861*z3)/14817600 - 48*z2*z3 + 
       (646621*z4)/2940 - (76*z5)/3) + 
     CF^2*nf*(757346628309571831/1976051427840000 - (55925224963*z2)/
        400075200 + (127869193*z3)/3175200 - (9731137*z4)/52920 - (8*z5)/3) + 
     CF^3*(50677110456098053387/4391225395200000 - (183065058932869*z2)/
        31116960000 - (55979226613*z3)/12348000 + (6796*z2*z3)/7 - 200*z3^2 - 
       (28961021*z4)/9800 + (186608*z5)/35 - 370*z6) + 
     CA^2*CF*(15242993124564514993/4391225395200000 - 
       (55788459840817*z2)/41489280000 - (192988298261*z3)/148176000 + 
       (3454*z2*z3)/35 - 36*z3^2 - (50540731*z4)/25200 + (109475*z5)/42 - 
       351*z6) + CA*CF^2*(-240028879317023011/17153224200000 + 
       (423538101247*z2)/54022500 + (2531604703*z3)/514500 - 
       (36226*z2*z3)/35 + 172*z3^2 + (65116649*z4)/25200 - (104981*z5)/15 + 
       1419*z6)

